On (2,2)-decomposable genus 4 Jacobians

We consider the question of when a Jacobian of a curve of genus $2g$ admits a $(2,2)$-isogeny to two polarized dimension $g$ abelian varieties. We find that one of them must be a Jacobian itself and, if the associated curve is hyperelliptic, so is the other. For $g=2$ this allows us to describe $(2,2)$-decomposable genus $4$ Jacobians in terms of Prym varieties. We describe the locus of such genus $4$ curves in terms of the geometry of the Igusa quartic threefold. We also explain how our characterization relates to Prym varieties of unramified double covers of plane quartic curves, and we describe this Prym map in terms of $6$ and $7$ points in $\mathbb{P}^3$. We also investigate which genus $4$ Jacobians admit a $2$-isogeny to the square of a genus $2$ Jacobian and give a full description of the hyperelliptic ones. While most of the families we find are of the expected dimension $1$, we also find a family of unexpectedly high dimension~$2$.

==> anc/README.txt <==
Ancillary files for
	On (2,2)-decomposable genus 4 Jacobians
by
	Nils Bruin and Avinash Kulkarni
	
Magma code and transcripts for various computational verifications.

Proposition 2.4: check of the geometric interpretation of the Gauss map
between the dual Kummer and the Kummer surfaces

gauss.m   -- magma script
gauss.out -- transcript of running the script

Section 5: Various group theoretic facts about Sp(6,2).

Sp6GF2.m   -- magma script
Sp6GF2.out -- transcript of running the script

Section 7:

igusa.m   -- magma script
igusa.out -- transcript of running the script


==> anc/Sp6GF2.m <==
//Sp62.m
//
// Nils Bruin and Avinash Kulkarni
// September 2, 2023
//
// In support of "On (2,2)-decomposable genus 4 Jacobians", Section 5
//
//We check some group-theoretic facts about Sp(6,2) and some of its subgroups
//that stabilize certain configurations of geometric significance.

SetColumns(0);
SetEchoInput(true);

//We consider the natural action of Sp(6,2) on V=GF(2)^6. We check it acts
//transitively on the non-zero vectors and construct the one-point-stabilizer
//H of order 1451520/63=23040

G:=Sp(6,2);
V:=GModule(G);
assert #Orbit(G,V.1) eq 63;
H:=Stabilizer(G,V.1);

//For H there is a filtration 0 < V1 < V5 < V
//(and these are the only submodules)
VH:=Restriction(V,H);
subV:=Submodules(VH);subV;

//We check that the action on V5/V1 is through the full Sp(4,2)
//and that the kernel of that action is (Z/2)^5
V1:=subV[2];
V5:=subV[3];
V4:=quo<V5|V1>;
K:=Kernel(V4);
assert #K eq 2^5 and Exponent(K) eq 2;
assert IsIsomorphic(MatrixGroup(V4),Sp(4,2));

//We construct the action of Sp(6,2) on the 28 odd and 36 even
//theta characteristics. The point stabilizers for each is determined
//up to conjugacy by its index, so we can unambiguously create these actions
//by finding subgroups representing the relevant conjugacy classes.
L:=Subgroups(G:IndexEqual:=28);
assert #L eq 1;
H28:=L[1]`subgroup;
action28:=CosetAction(G,H28);
L:=Subgroups(G:IndexEqual:=36);
assert #L eq 1;
H36:=L[1]`subgroup;
action36:=CosetAction(G,H36);

//We check that H has orbits of lengths 16, 12 on the odd theta characteristics
//We define Hpp to be the stabilizer of an element from the length 16 orbit.

H_28:=action28(H);
o:=Orbits(H_28);
L:=[v : v in o | #v eq 16];
assert #L eq 1;
o16:=L[1];
Hpp:=Stabilizer(H_28,o16[1])@@action28;

//We check that Hpp leaves exactly one odd theta characteristic invariant as well

L:=[o: o in Orbits(action36(Hpp)) | #o eq 1];
assert #L eq 1;
e:=L[1][1];

//And we check that the intersection of the stabilizers of an even and an odd
//theta characteristic indeed yields Hpp.

F28:=Stabilizer(action28(G),o16[1])@@action28;
F36:=Stabilizer(action36(G),e)@@action36;
assert (F28 meet F36) eq Hpp;

//We define Hp to be the subgroup of H that admits a direct product decomposition
// V = V2 x V4, where V2 admits a filtration 0 < V1 < V2.

V6 := VectorSpace(GF(2),6);
V4 := sub<V6|V6.2,V6.3,V6.4,V6.5>;
Hp := Stabilizer(H,V4);

//Check the direct sum decomposition
DirectSumDecomposition(GModule(Hp));

//We check that the odd theta characteristics have an orbit of length 6 under Hp

L:=[o: o in Orbits(action28(Hp))| #o eq 6];
assert #L eq 1;
sextuple:=L[1];

//and check that that sextuple has an orbit of length 16 under H.
#Orbit(action28(H),sextuple);

//We confirm that Hp and Hpp are isomorphic to (Z/2)xSp(4,2)
assert IsIsomorphic(Hp,DirectProduct(Sym(2),Sym(6)));
assert IsIsomorphic(Hpp,DirectProduct(Sym(2),Sym(6)));


==> anc/Sp6GF2.out <==
Magma V2.26-12    ********************************     [Seed = 327521647]
Type ? for help.  Type <Ctrl>-D to quit.
> 
> //We consider the natural action of Sp(6,2) on V=GF(2)^6. We check it acts
> //transitively on the non-zero vectors and construct the one-point-stabilizer
> //H of order 1451520/63=23040
> 
> G:=Sp(6,2);
> V:=GModule(G);
> assert #Orbit(G,V.1) eq 63;
> H:=Stabilizer(G,V.1);
> 
> //For H there is a filtration 0 < V1 < V5 < V
> //(and these are the only submodules)
> VH:=Restriction(V,H);
> subV:=Submodules(VH);subV;
[
GModule of dimension 0 over GF(2),
GModule of dimension 1 over GF(2),
GModule of dimension 5 over GF(2),
GModule VH of dimension 6 over GF(2)
]
> 
> //We check that the action on V5/V1 is through the full Sp(4,2)
> //and that the kernel of that action is (Z/2)^5
> V1:=subV[2];
> V5:=subV[3];
> V4:=quo<V5|V1>;
> K:=Kernel(V4);
> assert #K eq 2^5 and Exponent(K) eq 2;
> assert IsIsomorphic(MatrixGroup(V4),Sp(4,2));
> 
> //We construct the action of Sp(6,2) on the 28 odd and 36 even
> //theta characteristics. The point stabilizers for each is determined
> //up to conjugacy by its index, so we can unambiguously create these actions
> //by finding subgroups representing the relevant conjugacy classes.
> L:=Subgroups(G:IndexEqual:=28);
> assert #L eq 1;
> H28:=L[1]`subgroup;
> action28:=CosetAction(G,H28);
> L:=Subgroups(G:IndexEqual:=36);
> assert #L eq 1;
> H36:=L[1]`subgroup;
> action36:=CosetAction(G,H36);
> 
> //We check that H has orbits of lengths 16, 12 on the odd theta characteristics
> //We define Hpp to be the stabilizer of an element from the length 16 orbit.
> 
> H_28:=action28(H);
> o:=Orbits(H_28);
> L:=[v : v in o | #v eq 16];
> assert #L eq 1;
> o16:=L[1];
> Hpp:=Stabilizer(H_28,o16[1])@@action28;
> 
> //We check that Hpp leaves exactly one odd theta characteristic invariant as well
> 
> L:=[o: o in Orbits(action36(Hpp)) | #o eq 1];
> assert #L eq 1;
> e:=L[1][1];
> 
> //And we check that the intersection of the stabilizers of an even and an odd
> //theta characteristic indeed yields Hpp.
> 
> F28:=Stabilizer(action28(G),o16[1])@@action28;
> F36:=Stabilizer(action36(G),e)@@action36;
> assert (F28 meet F36) eq Hpp;
> 
> //We define Hp to be the subgroup of H that admits a direct product decomposition
> // V = V2 x V4, where V2 admits a filtration 0 < V1 < V2.
> 
> V6 := VectorSpace(GF(2),6);
> V4 := sub<V6|V6.2,V6.3,V6.4,V6.5>;
> Hp := Stabilizer(H,V4);
> 
> //Check the direct sum decomposition
> DirectSumDecomposition(GModule(Hp));
[
GModule of dimension 2 over GF(2),
GModule of dimension 4 over GF(2)
]
> 
> //We check that the odd theta characteristics have an orbit of length 6 under Hp
> 
> L:=[o: o in Orbits(action28(Hp))| #o eq 6];
> assert #L eq 1;
> sextuple:=L[1];
> 
> //and check that that sextuple has an orbit of length 16 under H.
> #Orbit(action28(H),sextuple);
16
> 
> //We confirm that Hp and Hpp are isomorphic to (Z/2)xSp(4,2)
> assert IsIsomorphic(Hp,DirectProduct(Sym(2),Sym(6)));
> assert IsIsomorphic(Hpp,DirectProduct(Sym(2),Sym(6)));

Total time: 0.390 seconds, Total memory usage: 184.72MB


==> anc/gauss.m <==
//gauss.m
//
// Nils Bruin and Avinash Kulkarni
// September 2, 2023
//
// In support of "On (2,2)-decomposable genus 4 Jacobians", Proposition 2.4.
//
//First we define a generic genus 2 curve with a Weierstrass point
//
//C: y^2 = x^5+f4*x^4+f3*x^3+f2*x^2+f1*x+f0

SetColumns(0);
SetEchoInput(true);

k<f0,f1,f2,f3,f4>:=FunctionField(Rationals(),5);
_<X>:=PolynomialRing(k);
f:=Polynomial(k,[f0,f1,f2,f3,f4,1]);
f0,f1,f2,f3,f4,f5,f6:=Explode(Eltseq(f) cat [0]);

C:=HyperellipticCurve(f);
J:=Jacobian(C);
Km:=KummerSurface(J);

// next we construct the quadrics <Q1,Q2,Q3,Q4>
P3<x0,x1,x2,x3>:=ProjectiveSpace(k,3);
Q1:=x0*x2-x1^2;
Q2:=x0*x3-x1*x2;
Q3:=x1*x3-x2^2;
Q4:=f0*x0^2+f1*x0*x1+f2*x1^2+f3*x1*x2+f4*x2^2+f5*x2*x3+f6*x3^2;
Q:=[Q1,Q2,Q3,Q4];

// this allows us to define the Weddle surface: the locus of singularities that
// arise for quadrics in <Q1,Q2,Q3,Q4> (we don't actually need that here)

Weq:=Determinant(Matrix(4,4,[Derivative(Q,j): Q in [Q1,Q2,Q3,Q4], j in [1..4]]));
W:=Scheme(P3,Weq);

// and now we can define the dual Kummer: the locus of singular quadrics in
// Proj( <Q1,Q2,Q3,Q4> ) with coordinates (eta_1:eta_2:eta_3:eta_4)
// as well as the dual of this (i.e., the Kummer surface) with dual coordinates
// (xi_1:xi_2:xi_3:xi_4). For the latter we use the equation Magma has stored
// and verify it has the desired properties.

P3Kd<eta1,eta2,eta3,eta4>:=ProjectiveSpace(k,3);
P3K<xi1,xi2,xi3,xi4>:=ProjectiveSpace(k,3);

// the line below extracts the defining equation for the quartic model Magma
// uses and we use it to explicitly define a scheme.
Keq:=Evaluate(DefiningPolynomial(Km),[xi1,xi2,xi3,xi4]);
K:=Scheme(P3K,Keq);
print "Equation for the Kummer surface:\n",K;

// define the dual Kummer surface as the symmetroid associated to <Q1,Q2,Q3,Q4>
Kdeq:=Determinant(&+[P3Kd.i*ChangeRing(SymmetricMatrix(Q[i]),Parent(eta1)): i in [1..4]]);
Kd:=Scheme(P3Kd,Kdeq);
print "Equation for the dual Kummer surface:\n",Kd;

//define the gauss maps between K and Kd as well as the isomorphism
//(xi_1:xi_2:xi_3:xi_4)=(-eta_4:eta_3:-eta_2:eta_1)
//induced by d :-> d-theta (where theta is the Weierstrass point at x=infty)

gauss:=map<P3Kd->P3K|[Derivative(Kdeq,i): i in [1..4]]>;
gaussi:=map<P3K->P3Kd|[Derivative(Keq,i): i in [1..4]]>;
KdtoK:=map<P3Kd->P3K | [-eta4,eta3,-eta2,eta1]>;

//and check that these indeed restrict to maps between K and Kd.
//the fact that the line below does not raise an error verifies that these
//maps restrict to the stated domains and codomains as desired.
_:=[Restriction(gaussi,K,Kd),Restriction(gauss,Kd,K),Restriction(KdtoK,Kd,K)];

//for a generic point dbar on Kd, we now define a=gamma(d) and b=bar(d-theta)

a:= DefiningPolynomials(gauss);
b:= DefiningPolynomials(KdtoK);

//we extract the bilinear forms that Magma stores on Km. It is given as a
//4x4 matrix in 8 variables, such that for two points D1,D2 on the Kummer
//and D3=D1+D2, D4=D1-D2, we have that B[i,j](D1 cat D2)=D3[i]*D4[j]+D4[j]*D3[j],
BB:=Km`BBMatrix;

//the output below yields the biquadratic forms in (z[1],...,z[4]; z[5],...,z[8])
print BB;

//we check that BB[1,*] and BB[*,1] all vanish when evaluated at
//a,b. As argued in the paper, this verifies the claim in Prop. 2.4.
[IsDivisibleBy(Evaluate(BB[1,i],a cat b),Kdeq): i in [1..4]];
[IsDivisibleBy(Evaluate(BB[i,1],a cat b),Kdeq): i in [1..4]];



==> anc/gauss.out <==
Magma V2.26-12    ********************************     [Seed = 2215773067]
Type ? for help.  Type <Ctrl>-D to quit.
> 
> k<f0,f1,f2,f3,f4>:=FunctionField(Rationals(),5);
> _<X>:=PolynomialRing(k);
> f:=Polynomial(k,[f0,f1,f2,f3,f4,1]);
> f0,f1,f2,f3,f4,f5,f6:=Explode(Eltseq(f) cat [0]);
> 
> C:=HyperellipticCurve(f);
> J:=Jacobian(C);
> Km:=KummerSurface(J);
> 
> // next we construct the quadrics <Q1,Q2,Q3,Q4>
> P3<x0,x1,x2,x3>:=ProjectiveSpace(k,3);
> Q1:=x0*x2-x1^2;
> Q2:=x0*x3-x1*x2;
> Q3:=x1*x3-x2^2;
> Q4:=f0*x0^2+f1*x0*x1+f2*x1^2+f3*x1*x2+f4*x2^2+f5*x2*x3+f6*x3^2;
> Q:=[Q1,Q2,Q3,Q4];
> 
> // this allows us to define the Weddle surface: the locus of singularities that
> // arise for quadrics in <Q1,Q2,Q3,Q4> (we don't actually need that here)
> 
> Weq:=Determinant(Matrix(4,4,[Derivative(Q,j): Q in [Q1,Q2,Q3,Q4], j in [1..4]]));
> W:=Scheme(P3,Weq);
> 
> // and now we can define the dual Kummer: the locus of singular quadrics in
> // Proj( <Q1,Q2,Q3,Q4> ) with coordinates (eta_1:eta_2:eta_3:eta_4)
> // as well as the dual of this (i.e., the Kummer surface) with dual coordinates
> // (xi_1:xi_2:xi_3:xi_4). For the latter we use the equation Magma has stored
> // and verify it has the desired properties.
> 
> P3Kd<eta1,eta2,eta3,eta4>:=ProjectiveSpace(k,3);
> P3K<xi1,xi2,xi3,xi4>:=ProjectiveSpace(k,3);
> 
> // the line below extracts the defining equation for the quartic model Magma
> // uses and we use it to explicitly define a scheme.
> Keq:=Evaluate(DefiningPolynomial(Km),[xi1,xi2,xi3,xi4]);
> K:=Scheme(P3K,Keq);
> print "Equation for the Kummer surface:\n",K;
Equation for the Kummer surface:
 Scheme over Multivariate rational function field of rank 5 over Rational Field defined by
(-4*f0*f2 + f1^2)*xi1^4 - 4*f0*f3*xi1^3*xi2 - 4*f0*f4*xi1^2*xi2^2 - 4*f0*xi1*xi2^3 - 2*f1*f3*xi1^3*xi3 + (4*f0 - 4*f1*f4)*xi1^2*xi2*xi3 - 4*f1*xi1*xi2^2*xi3 + (2*f1 - 4*f2*f4 + f3^2)*xi1^2*xi3^2 - 4*f2*xi1*xi2*xi3^2 - 2*f3*xi1*xi3^3 + xi3^4 - 4*f0*xi1^3*xi4 - 2*f1*xi1^2*xi2*xi4 - 4*f2*xi1^2*xi3*xi4 - 2*f3*xi1*xi2*xi3*xi4 - 4*f4*xi1*xi3^2*xi4 - 2*xi2*xi3^2*xi4 + xi2^2*xi4^2 - 4*xi1*xi3*xi4^2
> 
> // define the dual Kummer surface as the symmetroid associated to <Q1,Q2,Q3,Q4>
> Kdeq:=Determinant(&+[P3Kd.i*ChangeRing(SymmetricMatrix(Q[i]),Parent(eta1)): i in [1..4]]);
> Kd:=Scheme(P3Kd,Kdeq);
> print "Equation for the dual Kummer surface:\n",Kd;
Equation for the dual Kummer surface:
 Scheme over Multivariate rational function field of rank 5 over Rational Field defined by
1/16*eta2^4 - 1/8*eta1*eta2^2*eta3 + 1/16*eta1^2*eta3^2 - 1/4*eta1^2*eta2*eta4 + 1/4*f4*eta1*eta2^2*eta4 - 1/8*f3*eta2^3*eta4 - 1/8*f3*eta1*eta2*eta3*eta4 + 1/4*f2*eta2^2*eta3*eta4 - 1/4*f1*eta2*eta3^2*eta4 + 1/4*f0*eta3^3*eta4 + 1/4*f2*eta1*eta2*eta4^2 + (1/8*f1 - 1/4*f2*f4 + 1/16*f3^2)*eta2^2*eta4^2 - 1/8*f1*eta1*eta3*eta4^2 + (-1/4*f0 + 1/4*f1*f4)*eta2*eta3*eta4^2 - 1/4*f0*f4*eta3^2*eta4^2 + 1/4*f0*eta1*eta4^3 - 1/8*f1*f3*eta2*eta4^3 + 1/4*f0*f3*eta3*eta4^3 + (-1/4*f0*f2 + 1/16*f1^2)*eta4^4
> 
> //define the gauss maps between K and Kd as well as the isomorphism
> //(xi_1:xi_2:xi_3:xi_4)=(-eta_4:eta_3:-eta_2:eta_1)
> //induced by d :-> d-theta (where theta is the Weierstrass point at x=infty)
> 
> gauss:=map<P3Kd->P3K|[Derivative(Kdeq,i): i in [1..4]]>;
> gaussi:=map<P3K->P3Kd|[Derivative(Keq,i): i in [1..4]]>;
> KdtoK:=map<P3Kd->P3K | [-eta4,eta3,-eta2,eta1]>;
> 
> //and check that these indeed restrict to maps between K and Kd.
> //the fact that the line below does not raise an error verifies that these
> //maps restrict to the stated domains and codomains as desired.
> _:=[Restriction(gaussi,K,Kd),Restriction(gauss,Kd,K),Restriction(KdtoK,Kd,K)];
> 
> //for a generic point dbar on Kd, we now define a=gamma(d) and b=bar(d-theta)
> 
> a:= DefiningPolynomials(gauss);
> b:= DefiningPolynomials(KdtoK);
> 
> //we extract the bilinear forms that Magma stores on Km. It is given as a
> //4x4 matrix in 8 variables, such that for two points D1,D2 on the Kummer
> //and D3=D1+D2, D4=D1-D2, we have that B[i,j](D1 cat D2)=D3[i]*D4[j]+D4[j]*D3[j],
> BB:=Km`BBMatrix;
> 
> //the output below yields the biquadratic forms in (z[1],...,z[4]; z[5],...,z[8])
> print BB;
[
[
z[1]^2*z[8]^2 - 2*z[1]*z[2]*z[7]*z[8] + 2*z[1]*z[3]*z[6]*z[8] - 2*z[1]*z[4]*z[5]*z[8] + z[2]^2*z[7]^2 - 2*z[2]*z[3]*z[6]*z[7] + 2*z[2]*z[4]*z[5]*z[7] + z[3]^2*z[6]^2 - 2*z[3]*z[4]*z[5]*z[6] + z[4]^2*z[5]^2,
4*f0*z[1]^2*z[6]^2 + 4*f1*z[1]^2*z[6]*z[7] + 4*f2*z[1]^2*z[7]^2 + 2*f3*z[1]^2*z[7]*z[8] - 8*f0*z[1]*z[2]*z[5]*z[6] - 4*f1*z[1]*z[2]*z[5]*z[7] + 2*f3*z[1]*z[2]*z[7]^2 + 4*f4*z[1]*z[2]*z[7]*z[8] + 2*z[1]*z[2]*z[8]^2 - 4*f1*z[1]*z[3]*z[5]*z[6] - 8*f2*z[1]*z[3]*z[5]*z[7] - 2*f3*z[1]*z[3]*z[5]*z[8] - 2*f3*z[1]*z[3]*z[6]*z[7] - 4*f4*z[1]*z[3]*z[6]*z[8] - 4*z[1]*z[3]*z[7]*z[8] - 2*f3*z[1]*z[4]*z[5]*z[7] - 2*z[1]*z[4]*z[6]*z[8] + 4*z[1]*z[4]*z[7]^2 + 4*f0*z[2]^2*z[5]^2 + 2*z[2]^2*z[7]*z[8] + 4*f1*z[2]*z[3]*z[5]^2 - 2*f3*z[2]*z[3]*z[5]*z[7] - 2*z[2]*z[3]*z[6]*z[8] - 4*f4*z[2]*z[4]*z[5]*z[7] - 2*z[2]*z[4]*z[5]*z[8] - 2*z[2]*z[4]*z[6]*z[7] + 4*f2*z[3]^2*z[5]^2 + 2*f3*z[3]^2*z[5]*z[6] + 4*z[3]^2*z[5]*z[8] + 2*f3*z[3]*z[4]*z[5]^2 + 4*f4*z[3]*z[4]*z[5]*z[6] - 4*z[3]*z[4]*z[5]*z[7] + 2*z[3]*z[4]*z[6]^2 + 2*z[4]^2*z[5]*z[6],
(8*f0*f2 - 2*f1^2)*z[1]^2*z[5]^2 + 4*f0*f3*z[1]^2*z[5]*z[6] + 2*f1*f3*z[1]^2*z[5]*z[7] + 4*f0*z[1]^2*z[5]*z[8] - 4*f0*z[1]^2*z[6]*z[7] - 2*f1*z[1]^2*z[7]^2 + 4*f0*f3*z[1]*z[2]*z[5]^2 + 8*f0*f4*z[1]*z[2]*z[5]*z[6] + 4*f1*f4*z[1]*z[2]*z[5]*z[7] + 2*f1*z[1]*z[2]*z[5]*z[8] + 4*f0*z[1]*z[2]*z[6]^2 + 2*f1*z[1]*z[2]*z[6]*z[7] + 2*f1*f3*z[1]*z[3]*z[5]^2 + 4*f1*f4*z[1]*z[3]*z[5]*z[6] + (8*f2*f4 - 2*f3^2)*z[1]*z[3]*z[5]*z[7] + 4*f2*z[1]*z[3]*z[5]*z[8] + 2*f1*z[1]*z[3]*z[6]^2 + 4*f2*z[1]*z[3]*z[6]*z[7] + 2*f3*z[1]*z[3]*z[6]*z[8] + 2*f3*z[1]*z[3]*z[7]^2 + 4*f4*z[1]*z[3]*z[7]*z[8] + 2*z[1]*z[3]*z[8]^2 + 4*f0*z[1]*z[4]*z[5]^2 + 2*f1*z[1]*z[4]*z[5]*z[6] + 4*f2*z[1]*z[4]*z[5]*z[7] + 2*z[1]*z[4]*z[7]*z[8] + 4*f0*z[2]^2*z[5]*z[6] + 2*f1*z[2]^2*z[5]*z[7] - 4*f0*z[2]*z[3]*z[5]^2 + 2*f1*z[2]*z[3]*z[5]*z[6] + 4*f2*z[2]*z[3]*z[5]*z[7] + 2*z[2]*z[3]*z[7]*z[8] + 2*f3*z[2]*z[4]*z[5]*z[7] - 2*z[2]*z[4]*z[6]*z[8] - 2*f1*z[3]^2*z[5]^2 + 2*f3*z[3]^2*z[5]*z[7] - 2*z[3]^2*z[7]^2 + 4*f4*z[3]*z[4]*z[5]*z[7] + 2*z[3]*z[4]*z[5]*z[8] + 2*z[3]*z[4]*z[6]*z[7] + 2*z[4]^2*z[5]*z[7],
(-16*f0*f2*f4 + 4*f0*f3^2 + 4*f1^2*f4)*z[1]^2*z[5]^2 + (-16*f0*f2 + 4*f1^2)*z[1]^2*z[5]*z[6] - 8*f0*f3*z[1]^2*z[5]*z[7] + (-8*f0*f4 + 2*f1*f3)*z[1]^2*z[5]*z[8] - 4*f0*z[1]^2*z[6]*z[8] + 4*f0*z[1]^2*z[7]^2 + (-16*f0*f2 + 4*f1^2)*z[1]*z[2]*z[5]^2 - 8*f0*f3*z[1]*z[2]*z[5]*z[6] + (-8*f0*f4 - 2*f1*f3)*z[1]*z[2]*z[5]*z[7] - 12*f0*z[1]*z[2]*z[5]*z[8] - 4*f0*z[1]*z[2]*z[6]*z[7] - 2*f1*z[1]*z[2]*z[6]*z[8] - 8*f0*f3*z[1]*z[3]*z[5]^2 + (-8*f0*f4 - 2*f1*f3)*z[1]*z[3]*z[5]*z[6] + (8*f0 - 8*f1*f4)*z[1]*z[3]*z[5]*z[7] - 4*f1*z[1]*z[3]*z[5]*z[8] - 4*f0*z[1]*z[3]*z[6]^2 - 4*f1*z[1]*z[3]*z[6]*z[7] - 4*f2*z[1]*z[3]*z[6]*z[8] - 2*f3*z[1]*z[3]*z[7]*z[8] + (-8*f0*f4 + 2*f1*f3)*z[1]*z[4]*z[5]^2 - 12*f0*z[1]*z[4]*z[5]*z[6] - 4*f1*z[1]*z[4]*z[5]*z[7] + 4*f2*z[1]*z[4]*z[5]*z[8] + 2*z[1]*z[4]*z[8]^2 - 4*f0*z[2]^2*z[5]*z[7] + 4*f0*z[2]^2*z[6]^2 + 2*f1*z[2]^2*z[6]*z[7] - 4*f0*z[2]*z[3]*z[5]*z[6] - 4*f1*z[2]*z[3]*z[5]*z[7] + 2*f1*z[2]*z[3]*z[6]^2 + 4*f2*z[2]*z[3]*z[6]*z[7] + 2*f3*z[2]*z[3]*z[7]^2 - 4*f0*z[2]*z[4]*z[5]^2 - 2*f1*z[2]*z[4]*z[5]*z[6] - 4*f2*z[2]*z[4]*z[5]*z[7] - 2*z[2]*z[4]*z[7]*z[8] + 4*f0*z[3]^2*z[5]^2 + 2*f3*z[3]^2*z[6]*z[7] + 4*f4*z[3]^2*z[7]^2 + 4*z[3]^2*z[7]*z[8] - 2*f3*z[3]*z[4]*z[5]*z[7] - 2*z[3]*z[4]*z[6]*z[8] + 4*z[3]*z[4]*z[7]^2 + 2*z[4]^2*z[5]*z[8]
],
[
4*f0*z[1]^2*z[6]^2 + 4*f1*z[1]^2*z[6]*z[7] + 4*f2*z[1]^2*z[7]^2 + 2*f3*z[1]^2*z[7]*z[8] - 8*f0*z[1]*z[2]*z[5]*z[6] - 4*f1*z[1]*z[2]*z[5]*z[7] + 2*f3*z[1]*z[2]*z[7]^2 + 4*f4*z[1]*z[2]*z[7]*z[8] + 2*z[1]*z[2]*z[8]^2 - 4*f1*z[1]*z[3]*z[5]*z[6] - 8*f2*z[1]*z[3]*z[5]*z[7] - 2*f3*z[1]*z[3]*z[5]*z[8] - 2*f3*z[1]*z[3]*z[6]*z[7] - 4*f4*z[1]*z[3]*z[6]*z[8] - 4*z[1]*z[3]*z[7]*z[8] - 2*f3*z[1]*z[4]*z[5]*z[7] - 2*z[1]*z[4]*z[6]*z[8] + 4*z[1]*z[4]*z[7]^2 + 4*f0*z[2]^2*z[5]^2 + 2*z[2]^2*z[7]*z[8] + 4*f1*z[2]*z[3]*z[5]^2 - 2*f3*z[2]*z[3]*z[5]*z[7] - 2*z[2]*z[3]*z[6]*z[8] - 4*f4*z[2]*z[4]*z[5]*z[7] - 2*z[2]*z[4]*z[5]*z[8] - 2*z[2]*z[4]*z[6]*z[7] + 4*f2*z[3]^2*z[5]^2 + 2*f3*z[3]^2*z[5]*z[6] + 4*z[3]^2*z[5]*z[8] + 2*f3*z[3]*z[4]*z[5]^2 + 4*f4*z[3]*z[4]*z[5]*z[6] - 4*z[3]*z[4]*z[5]*z[7] + 2*z[3]*z[4]*z[6]^2 + 2*z[4]^2*z[5]*z[6],
(-8*f0*f2 + 2*f1^2)*z[1]^2*z[5]^2 - 4*f0*f3*z[1]^2*z[5]*z[6] - 2*f1*f3*z[1]^2*z[5]*z[7] - 4*f0*z[1]^2*z[5]*z[8] - 4*f0*f4*z[1]^2*z[6]^2 + (-4*f0 - 4*f1*f4)*z[1]^2*z[6]*z[7] - 2*f1*z[1]^2*z[6]*z[8] + (-2*f1 - 4*f2*f4 + f3^2)*z[1]^2*z[7]^2 - 4*f2*z[1]^2*z[7]*z[8] - 4*f0*f3*z[1]*z[2]*z[5]^2 + 8*f0*z[1]*z[2]*z[5]*z[7] - 4*f0*z[1]*z[2]*z[6]^2 - 4*f1*z[1]*z[2]*z[6]*z[7] - 4*f2*z[1]*z[2]*z[7]^2 - 2*f3*z[1]*z[2]*z[7]*z[8] - 2*f1*f3*z[1]*z[3]*z[5]^2 + 8*f0*z[1]*z[3]*z[5]*z[6] + 8*f1*z[1]*z[3]*z[5]*z[7] + 2*f3*z[1]*z[3]*z[6]*z[8] - 2*f3*z[1]*z[3]*z[7]^2 - 4*f0*z[1]*z[4]*z[5]^2 - 2*f3*z[1]*z[4]*z[6]*z[7] - 4*f4*z[1]*z[4]*z[7]^2 - 4*z[1]*z[4]*z[7]*z[8] - 4*f0*f4*z[2]^2*z[5]^2 - 4*f0*z[2]^2*z[5]*z[6] + z[2]^2*z[8]^2 + (-4*f0 - 4*f1*f4)*z[2]*z[3]*z[5]^2 - 4*f1*z[2]*z[3]*z[5]*z[6] - 2*f3*z[2]*z[3]*z[5]*z[8] - 2*f1*z[2]*z[4]*z[5]^2 + 2*f3*z[2]*z[4]*z[5]*z[7] - 2*z[2]*z[4]*z[7]^2 + (-2*f1 - 4*f2*f4 + f3^2)*z[3]^2*z[5]^2 - 4*f2*z[3]^2*z[5]*z[6] - 2*f3*z[3]^2*z[5]*z[7] - 4*f4*z[3]^2*z[5]*z[8] - 2*z[3]^2*z[6]*z[8] + 2*z[3]^2*z[7]^2 - 4*f2*z[3]*z[4]*z[5]^2 - 2*f3*z[3]*z[4]*z[5]*z[6] - 4*z[3]*z[4]*z[5]*z[8] + z[4]^2*z[6]^2,
4*f0*f3*z[1]^2*z[6]^2 + (8*f0*f4 + 2*f1*f3)*z[1]^2*z[6]*z[7] + 4*f0*z[1]^2*z[6]*z[8] + (4*f0 + 4*f1*f4)*z[1]^2*z[7]^2 + 4*f1*z[1]^2*z[7]*z[8] - 8*f0*f3*z[1]*z[2]*z[5]*z[6] + (-8*f0*f4 - 2*f1*f3)*z[1]*z[2]*z[5]*z[7] - 4*f0*z[1]*z[2]*z[5]*z[8] + 4*f0*z[1]*z[2]*z[6]*z[7] - 2*f1*z[1]*z[2]*z[6]*z[8] + 4*f1*z[1]*z[2]*z[7]^2 + (-8*f0*f4 - 2*f1*f3)*z[1]*z[3]*z[5]*z[6] + (-8*f0 - 8*f1*f4)*z[1]*z[3]*z[5]*z[7] - 4*f1*z[1]*z[3]*z[5]*z[8] - 4*f0*z[1]*z[3]*z[6]^2 - 4*f1*z[1]*z[3]*z[6]*z[7] - 4*f2*z[1]*z[3]*z[6]*z[8] - 2*f3*z[1]*z[3]*z[7]*z[8] - 4*f0*z[1]*z[4]*z[5]*z[6] - 4*f1*z[1]*z[4]*z[5]*z[7] + 2*f1*z[1]*z[4]*z[6]^2 + 4*f2*z[1]*z[4]*z[6]*z[7] + 2*f3*z[1]*z[4]*z[7]^2 + 4*f0*f3*z[2]^2*z[5]^2 - 4*f0*z[2]^2*z[5]*z[7] + 2*f1*z[2]^2*z[5]*z[8] + (8*f0*f4 + 2*f1*f3)*z[2]*z[3]*z[5]^2 + 4*f0*z[2]*z[3]*z[5]*z[6] - 4*f1*z[2]*z[3]*z[5]*z[7] + 4*f2*z[2]*z[3]*z[5]*z[8] + 2*z[2]*z[3]*z[8]^2 + 4*f0*z[2]*z[4]*z[5]^2 - 2*f1*z[2]*z[4]*z[5]*z[6] - 4*f2*z[2]*z[4]*z[5]*z[7] - 2*z[2]*z[4]*z[7]*z[8] + (4*f0 + 4*f1*f4)*z[3]^2*z[5]^2 + 4*f1*z[3]^2*z[5]*z[6] + 2*f3*z[3]^2*z[5]*z[8] + 4*f1*z[3]*z[4]*z[5]^2 - 2*f3*z[3]*z[4]*z[5]*z[7] - 2*z[3]*z[4]*z[6]*z[8] + 2*z[4]^2*z[6]*z[7],
(16*f0^2 + 8*f0*f2*f3 - 2*f1^2*f3)*z[1]^2*z[5]^2 + (8*f0*f1 + 4*f0*f3^2)*z[1]^2*z[5]*z[6] + (-16*f0*f2 + 8*f0*f3*f4 + 8*f1^2)*z[1]^2*z[5]*z[7] + 8*f0*f3*z[1]^2*z[5]*z[8] + 2*f1*f3*z[1]^2*z[6]*z[8] - 2*f1*f3*z[1]^2*z[7]^2 + (8*f0*f1 + 4*f0*f3^2)*z[1]*z[2]*z[5]^2 + (8*f0*f3*f4 + 4*f1^2)*z[1]*z[2]*z[5]*z[6] + (-16*f0*f3 + 16*f0*f4^2 + 8*f1*f2)*z[1]*z[2]*z[5]*z[7] + (8*f0*f4 + 2*f1*f3)*z[1]*z[2]*z[5]*z[8] + 4*f0*f3*z[1]*z[2]*z[6]^2 + (8*f0*f4 + 2*f1*f3)*z[1]*z[2]*z[6]*z[7] + 4*f1*f4*z[1]*z[2]*z[6]*z[8] + 8*f0*z[1]*z[2]*z[7]^2 + 4*f1*z[1]*z[2]*z[7]*z[8] + (-16*f0*f2 + 8*f0*f3*f4 + 8*f1^2)*z[1]*z[3]*z[5]^2 + (-16*f0*f3 + 16*f0*f4^2 + 8*f1*f2)*z[1]*z[3]*z[5]*z[6] + (-16*f1*f3 + 16*f1*f4^2 + 16*f2^2 - 8*f2*f3*f4 + 2*f3^3)*z[1]*z[3]*z[5]*z[7] + (-8*f0 + 8*f1*f4)*z[1]*z[3]*z[5]*z[8] + 8*f0*f4*z[1]*z[3]*z[6]^2 + (8*f0 + 8*f1*f4)*z[1]*z[3]*z[6]*z[7] + (8*f2*f4 - 2*f3^2)*z[1]*z[3]*z[6]*z[8] + 8*f1*z[1]*z[3]*z[7]^2 + 8*f2*z[1]*z[3]*z[7]*z[8] + 8*f0*f3*z[1]*z[4]*z[5]^2 + (8*f0*f4 + 2*f1*f3)*z[1]*z[4]*z[5]*z[6] + (-8*f0 + 8*f1*f4)*z[1]*z[4]*z[5]*z[7] + 4*f1*z[1]*z[4]*z[5]*z[8] + 4*f0*z[1]*z[4]*z[6]^2 + 4*f1*z[1]*z[4]*z[6]*z[7] + 4*f2*z[1]*z[4]*z[6]*z[8] + 2*f3*z[1]*z[4]*z[7]*z[8] + 4*f0*f3*z[2]^2*z[5]*z[6] + 8*f0*f4*z[2]^2*z[5]*z[7] + 4*f0*z[2]^2*z[5]*z[8] + 4*f0*z[2]^2*z[6]*z[7] + 2*f1*z[2]^2*z[6]*z[8] + (8*f0*f4 + 2*f1*f3)*z[2]*z[3]*z[5]*z[6] + (8*f0 + 8*f1*f4)*z[2]*z[3]*z[5]*z[7] + 4*f1*z[2]*z[3]*z[5]*z[8] + 4*f0*z[2]*z[3]*z[6]^2 + 4*f1*z[2]*z[3]*z[6]*z[7] + 4*f2*z[2]*z[3]*z[6]*z[8] + 2*f3*z[2]*z[3]*z[7]*z[8] + 2*f1*f3*z[2]*z[4]*z[5]^2 + 4*f1*f4*z[2]*z[4]*z[5]*z[6] + (8*f2*f4 - 2*f3^2)*z[2]*z[4]*z[5]*z[7] + 4*f2*z[2]*z[4]*z[5]*z[8] + 2*f1*z[2]*z[4]*z[6]^2 + 4*f2*z[2]*z[4]*z[6]*z[7] + 2*f3*z[2]*z[4]*z[6]*z[8] + 2*f3*z[2]*z[4]*z[7]^2 + 4*f4*z[2]*z[4]*z[7]*z[8] + 2*z[2]*z[4]*z[8]^2 - 2*f1*f3*z[3]^2*z[5]^2 + 8*f0*z[3]^2*z[5]*z[6] + 8*f1*z[3]^2*z[5]*z[7] + 2*f3*z[3]^2*z[6]*z[8] - 2*f3*z[3]^2*z[7]^2 + 4*f1*z[3]*z[4]*z[5]*z[6] + 8*f2*z[3]*z[4]*z[5]*z[7] + 2*f3*z[3]*z[4]*z[5]*z[8] + 2*f3*z[3]*z[4]*z[6]*z[7] + 4*f4*z[3]*z[4]*z[6]*z[8] + 4*z[3]*z[4]*z[7]*z[8] + 2*z[4]^2*z[6]*z[8]
],
[
(8*f0*f2 - 2*f1^2)*z[1]^2*z[5]^2 + 4*f0*f3*z[1]^2*z[5]*z[6] + 2*f1*f3*z[1]^2*z[5]*z[7] + 4*f0*z[1]^2*z[5]*z[8] - 4*f0*z[1]^2*z[6]*z[7] - 2*f1*z[1]^2*z[7]^2 + 4*f0*f3*z[1]*z[2]*z[5]^2 + 8*f0*f4*z[1]*z[2]*z[5]*z[6] + 4*f1*f4*z[1]*z[2]*z[5]*z[7] + 2*f1*z[1]*z[2]*z[5]*z[8] + 4*f0*z[1]*z[2]*z[6]^2 + 2*f1*z[1]*z[2]*z[6]*z[7] + 2*f1*f3*z[1]*z[3]*z[5]^2 + 4*f1*f4*z[1]*z[3]*z[5]*z[6] + (8*f2*f4 - 2*f3^2)*z[1]*z[3]*z[5]*z[7] + 4*f2*z[1]*z[3]*z[5]*z[8] + 2*f1*z[1]*z[3]*z[6]^2 + 4*f2*z[1]*z[3]*z[6]*z[7] + 2*f3*z[1]*z[3]*z[6]*z[8] + 2*f3*z[1]*z[3]*z[7]^2 + 4*f4*z[1]*z[3]*z[7]*z[8] + 2*z[1]*z[3]*z[8]^2 + 4*f0*z[1]*z[4]*z[5]^2 + 2*f1*z[1]*z[4]*z[5]*z[6] + 4*f2*z[1]*z[4]*z[5]*z[7] + 2*z[1]*z[4]*z[7]*z[8] + 4*f0*z[2]^2*z[5]*z[6] + 2*f1*z[2]^2*z[5]*z[7] - 4*f0*z[2]*z[3]*z[5]^2 + 2*f1*z[2]*z[3]*z[5]*z[6] + 4*f2*z[2]*z[3]*z[5]*z[7] + 2*z[2]*z[3]*z[7]*z[8] + 2*f3*z[2]*z[4]*z[5]*z[7] - 2*z[2]*z[4]*z[6]*z[8] - 2*f1*z[3]^2*z[5]^2 + 2*f3*z[3]^2*z[5]*z[7] - 2*z[3]^2*z[7]^2 + 4*f4*z[3]*z[4]*z[5]*z[7] + 2*z[3]*z[4]*z[5]*z[8] + 2*z[3]*z[4]*z[6]*z[7] + 2*z[4]^2*z[5]*z[7],
4*f0*f3*z[1]^2*z[6]^2 + (8*f0*f4 + 2*f1*f3)*z[1]^2*z[6]*z[7] + 4*f0*z[1]^2*z[6]*z[8] + (4*f0 + 4*f1*f4)*z[1]^2*z[7]^2 + 4*f1*z[1]^2*z[7]*z[8] - 8*f0*f3*z[1]*z[2]*z[5]*z[6] + (-8*f0*f4 - 2*f1*f3)*z[1]*z[2]*z[5]*z[7] - 4*f0*z[1]*z[2]*z[5]*z[8] + 4*f0*z[1]*z[2]*z[6]*z[7] - 2*f1*z[1]*z[2]*z[6]*z[8] + 4*f1*z[1]*z[2]*z[7]^2 + (-8*f0*f4 - 2*f1*f3)*z[1]*z[3]*z[5]*z[6] + (-8*f0 - 8*f1*f4)*z[1]*z[3]*z[5]*z[7] - 4*f1*z[1]*z[3]*z[5]*z[8] - 4*f0*z[1]*z[3]*z[6]^2 - 4*f1*z[1]*z[3]*z[6]*z[7] - 4*f2*z[1]*z[3]*z[6]*z[8] - 2*f3*z[1]*z[3]*z[7]*z[8] - 4*f0*z[1]*z[4]*z[5]*z[6] - 4*f1*z[1]*z[4]*z[5]*z[7] + 2*f1*z[1]*z[4]*z[6]^2 + 4*f2*z[1]*z[4]*z[6]*z[7] + 2*f3*z[1]*z[4]*z[7]^2 + 4*f0*f3*z[2]^2*z[5]^2 - 4*f0*z[2]^2*z[5]*z[7] + 2*f1*z[2]^2*z[5]*z[8] + (8*f0*f4 + 2*f1*f3)*z[2]*z[3]*z[5]^2 + 4*f0*z[2]*z[3]*z[5]*z[6] - 4*f1*z[2]*z[3]*z[5]*z[7] + 4*f2*z[2]*z[3]*z[5]*z[8] + 2*z[2]*z[3]*z[8]^2 + 4*f0*z[2]*z[4]*z[5]^2 - 2*f1*z[2]*z[4]*z[5]*z[6] - 4*f2*z[2]*z[4]*z[5]*z[7] - 2*z[2]*z[4]*z[7]*z[8] + (4*f0 + 4*f1*f4)*z[3]^2*z[5]^2 + 4*f1*z[3]^2*z[5]*z[6] + 2*f3*z[3]^2*z[5]*z[8] + 4*f1*z[3]*z[4]*z[5]^2 - 2*f3*z[3]*z[4]*z[5]*z[7] - 2*z[3]*z[4]*z[6]*z[8] + 2*z[4]^2*z[6]*z[7],
(-4*f0*f2 + f1^2)*z[1]^2*z[6]^2 - 4*f0*f3*z[1]^2*z[6]*z[7] - 4*f0*f4*z[1]^2*z[7]^2 - 4*f0*z[1]^2*z[7]*z[8] + (8*f0*f2 - 2*f1^2)*z[1]*z[2]*z[5]*z[6] + 4*f0*f3*z[1]*z[2]*z[5]*z[7] + 4*f0*z[1]*z[2]*z[6]*z[8] - 4*f0*z[1]*z[2]*z[7]^2 + 4*f0*f3*z[1]*z[3]*z[5]*z[6] + 8*f0*f4*z[1]*z[3]*z[5]*z[7] + 4*f0*z[1]*z[3]*z[5]*z[8] + 4*f0*z[1]*z[3]*z[6]*z[7] + 2*f1*z[1]*z[3]*z[6]*z[8] + 4*f0*z[1]*z[4]*z[5]*z[7] - 4*f0*z[1]*z[4]*z[6]^2 - 2*f1*z[1]*z[4]*z[6]*z[7] + (-4*f0*f2 + f1^2)*z[2]^2*z[5]^2 - 4*f0*z[2]^2*z[5]*z[8] - 4*f0*f3*z[2]*z[3]*z[5]^2 + 4*f0*z[2]*z[3]*z[5]*z[7] - 2*f1*z[2]*z[3]*z[5]*z[8] + 4*f0*z[2]*z[4]*z[5]*z[6] + 2*f1*z[2]*z[4]*z[5]*z[7] - 4*f0*f4*z[3]^2*z[5]^2 - 4*f0*z[3]^2*z[5]*z[6] + z[3]^2*z[8]^2 - 4*f0*z[3]*z[4]*z[5]^2 - 2*z[3]*z[4]*z[7]*z[8] + z[4]^2*z[7]^2,
(-16*f0^2*f4 + 8*f0*f1*f3 - 16*f0*f2^2 + 4*f1^2*f2)*z[1]^2*z[5]^2 + (-16*f0^2 - 8*f0*f2*f3 + 2*f1^2*f3)*z[1]^2*z[5]*z[6] + (-8*f0*f1 - 4*f0*f3^2)*z[1]^2*z[5]*z[7] + (-16*f0*f2 + 4*f1^2)*z[1]^2*z[5]*z[8] - 4*f0*f3*z[1]^2*z[6]*z[8] + 4*f0*f3*z[1]^2*z[7]^2 + (-16*f0^2 - 8*f0*f2*f3 + 2*f1^2*f3)*z[1]*z[2]*z[5]^2 + (-8*f0*f1 - 16*f0*f2*f4 + 4*f1^2*f4)*z[1]*z[2]*z[5]*z[6] + (-8*f0*f3*f4 - 4*f1^2)*z[1]*z[2]*z[5]*z[7] - 8*f0*f3*z[1]*z[2]*z[5]*z[8] + (-8*f0*f2 + 2*f1^2)*z[1]*z[2]*z[6]^2 - 8*f0*f3*z[1]*z[2]*z[6]*z[7] - 8*f0*f4*z[1]*z[2]*z[6]*z[8] - 8*f0*z[1]*z[2]*z[7]*z[8] + (-8*f0*f1 - 4*f0*f3^2)*z[1]*z[3]*z[5]^2 + (-8*f0*f3*f4 - 4*f1^2)*z[1]*z[3]*z[5]*z[6] + (16*f0*f3 - 16*f0*f4^2 - 8*f1*f2)*z[1]*z[3]*z[5]*z[7] + (-8*f0*f4 - 2*f1*f3)*z[1]*z[3]*z[5]*z[8] - 4*f0*f3*z[1]*z[3]*z[6]^2 + (-8*f0*f4 - 2*f1*f3)*z[1]*z[3]*z[6]*z[7] - 4*f1*f4*z[1]*z[3]*z[6]*z[8] - 8*f0*z[1]*z[3]*z[7]^2 - 4*f1*z[1]*z[3]*z[7]*z[8] + (-16*f0*f2 + 4*f1^2)*z[1]*z[4]*z[5]^2 - 8*f0*f3*z[1]*z[4]*z[5]*z[6] + (-8*f0*f4 - 2*f1*f3)*z[1]*z[4]*z[5]*z[7] - 12*f0*z[1]*z[4]*z[5]*z[8] - 4*f0*z[1]*z[4]*z[6]*z[7] - 2*f1*z[1]*z[4]*z[6]*z[8] + (-8*f0*f2 + 2*f1^2)*z[2]^2*z[5]*z[6] - 4*f0*f3*z[2]^2*z[5]*z[7] - 4*f0*z[2]^2*z[6]*z[8] + 4*f0*z[2]^2*z[7]^2 - 8*f0*f3*z[2]*z[3]*z[5]*z[6] + (-8*f0*f4 - 2*f1*f3)*z[2]*z[3]*z[5]*z[7] - 4*f0*z[2]*z[3]*z[5]*z[8] + 4*f0*z[2]*z[3]*z[6]*z[7] - 2*f1*z[2]*z[3]*z[6]*z[8] + 4*f1*z[2]*z[3]*z[7]^2 - 4*f0*f3*z[2]*z[4]*z[5]^2 - 8*f0*f4*z[2]*z[4]*z[5]*z[6] - 4*f1*f4*z[2]*z[4]*z[5]*z[7] - 2*f1*z[2]*z[4]*z[5]*z[8] - 4*f0*z[2]*z[4]*z[6]^2 - 2*f1*z[2]*z[4]*z[6]*z[7] + 4*f0*f3*z[3]^2*z[5]^2 - 8*f0*z[3]^2*z[5]*z[7] + 4*f0*z[3]^2*z[6]^2 + 4*f1*z[3]^2*z[6]*z[7] + 4*f2*z[3]^2*z[7]^2 + 2*f3*z[3]^2*z[7]*z[8] - 8*f0*z[3]*z[4]*z[5]*z[6] - 4*f1*z[3]*z[4]*z[5]*z[7] + 2*f3*z[3]*z[4]*z[7]^2 + 4*f4*z[3]*z[4]*z[7]*z[8] + 2*z[3]*z[4]*z[8]^2 + 2*z[4]^2*z[7]*z[8]
],
[
(-16*f0*f2*f4 + 4*f0*f3^2 + 4*f1^2*f4)*z[1]^2*z[5]^2 + (-16*f0*f2 + 4*f1^2)*z[1]^2*z[5]*z[6] - 8*f0*f3*z[1]^2*z[5]*z[7] + (-8*f0*f4 + 2*f1*f3)*z[1]^2*z[5]*z[8] - 4*f0*z[1]^2*z[6]*z[8] + 4*f0*z[1]^2*z[7]^2 + (-16*f0*f2 + 4*f1^2)*z[1]*z[2]*z[5]^2 - 8*f0*f3*z[1]*z[2]*z[5]*z[6] + (-8*f0*f4 - 2*f1*f3)*z[1]*z[2]*z[5]*z[7] - 12*f0*z[1]*z[2]*z[5]*z[8] - 4*f0*z[1]*z[2]*z[6]*z[7] - 2*f1*z[1]*z[2]*z[6]*z[8] - 8*f0*f3*z[1]*z[3]*z[5]^2 + (-8*f0*f4 - 2*f1*f3)*z[1]*z[3]*z[5]*z[6] + (8*f0 - 8*f1*f4)*z[1]*z[3]*z[5]*z[7] - 4*f1*z[1]*z[3]*z[5]*z[8] - 4*f0*z[1]*z[3]*z[6]^2 - 4*f1*z[1]*z[3]*z[6]*z[7] - 4*f2*z[1]*z[3]*z[6]*z[8] - 2*f3*z[1]*z[3]*z[7]*z[8] + (-8*f0*f4 + 2*f1*f3)*z[1]*z[4]*z[5]^2 - 12*f0*z[1]*z[4]*z[5]*z[6] - 4*f1*z[1]*z[4]*z[5]*z[7] + 4*f2*z[1]*z[4]*z[5]*z[8] + 2*z[1]*z[4]*z[8]^2 - 4*f0*z[2]^2*z[5]*z[7] + 4*f0*z[2]^2*z[6]^2 + 2*f1*z[2]^2*z[6]*z[7] - 4*f0*z[2]*z[3]*z[5]*z[6] - 4*f1*z[2]*z[3]*z[5]*z[7] + 2*f1*z[2]*z[3]*z[6]^2 + 4*f2*z[2]*z[3]*z[6]*z[7] + 2*f3*z[2]*z[3]*z[7]^2 - 4*f0*z[2]*z[4]*z[5]^2 - 2*f1*z[2]*z[4]*z[5]*z[6] - 4*f2*z[2]*z[4]*z[5]*z[7] - 2*z[2]*z[4]*z[7]*z[8] + 4*f0*z[3]^2*z[5]^2 + 2*f3*z[3]^2*z[6]*z[7] + 4*f4*z[3]^2*z[7]^2 + 4*z[3]^2*z[7]*z[8] - 2*f3*z[3]*z[4]*z[5]*z[7] - 2*z[3]*z[4]*z[6]*z[8] + 4*z[3]*z[4]*z[7]^2 + 2*z[4]^2*z[5]*z[8],
(16*f0^2 + 8*f0*f2*f3 - 2*f1^2*f3)*z[1]^2*z[5]^2 + (8*f0*f1 + 4*f0*f3^2)*z[1]^2*z[5]*z[6] + (-16*f0*f2 + 8*f0*f3*f4 + 8*f1^2)*z[1]^2*z[5]*z[7] + 8*f0*f3*z[1]^2*z[5]*z[8] + 2*f1*f3*z[1]^2*z[6]*z[8] - 2*f1*f3*z[1]^2*z[7]^2 + (8*f0*f1 + 4*f0*f3^2)*z[1]*z[2]*z[5]^2 + (8*f0*f3*f4 + 4*f1^2)*z[1]*z[2]*z[5]*z[6] + (-16*f0*f3 + 16*f0*f4^2 + 8*f1*f2)*z[1]*z[2]*z[5]*z[7] + (8*f0*f4 + 2*f1*f3)*z[1]*z[2]*z[5]*z[8] + 4*f0*f3*z[1]*z[2]*z[6]^2 + (8*f0*f4 + 2*f1*f3)*z[1]*z[2]*z[6]*z[7] + 4*f1*f4*z[1]*z[2]*z[6]*z[8] + 8*f0*z[1]*z[2]*z[7]^2 + 4*f1*z[1]*z[2]*z[7]*z[8] + (-16*f0*f2 + 8*f0*f3*f4 + 8*f1^2)*z[1]*z[3]*z[5]^2 + (-16*f0*f3 + 16*f0*f4^2 + 8*f1*f2)*z[1]*z[3]*z[5]*z[6] + (-16*f1*f3 + 16*f1*f4^2 + 16*f2^2 - 8*f2*f3*f4 + 2*f3^3)*z[1]*z[3]*z[5]*z[7] + (-8*f0 + 8*f1*f4)*z[1]*z[3]*z[5]*z[8] + 8*f0*f4*z[1]*z[3]*z[6]^2 + (8*f0 + 8*f1*f4)*z[1]*z[3]*z[6]*z[7] + (8*f2*f4 - 2*f3^2)*z[1]*z[3]*z[6]*z[8] + 8*f1*z[1]*z[3]*z[7]^2 + 8*f2*z[1]*z[3]*z[7]*z[8] + 8*f0*f3*z[1]*z[4]*z[5]^2 + (8*f0*f4 + 2*f1*f3)*z[1]*z[4]*z[5]*z[6] + (-8*f0 + 8*f1*f4)*z[1]*z[4]*z[5]*z[7] + 4*f1*z[1]*z[4]*z[5]*z[8] + 4*f0*z[1]*z[4]*z[6]^2 + 4*f1*z[1]*z[4]*z[6]*z[7] + 4*f2*z[1]*z[4]*z[6]*z[8] + 2*f3*z[1]*z[4]*z[7]*z[8] + 4*f0*f3*z[2]^2*z[5]*z[6] + 8*f0*f4*z[2]^2*z[5]*z[7] + 4*f0*z[2]^2*z[5]*z[8] + 4*f0*z[2]^2*z[6]*z[7] + 2*f1*z[2]^2*z[6]*z[8] + (8*f0*f4 + 2*f1*f3)*z[2]*z[3]*z[5]*z[6] + (8*f0 + 8*f1*f4)*z[2]*z[3]*z[5]*z[7] + 4*f1*z[2]*z[3]*z[5]*z[8] + 4*f0*z[2]*z[3]*z[6]^2 + 4*f1*z[2]*z[3]*z[6]*z[7] + 4*f2*z[2]*z[3]*z[6]*z[8] + 2*f3*z[2]*z[3]*z[7]*z[8] + 2*f1*f3*z[2]*z[4]*z[5]^2 + 4*f1*f4*z[2]*z[4]*z[5]*z[6] + (8*f2*f4 - 2*f3^2)*z[2]*z[4]*z[5]*z[7] + 4*f2*z[2]*z[4]*z[5]*z[8] + 2*f1*z[2]*z[4]*z[6]^2 + 4*f2*z[2]*z[4]*z[6]*z[7] + 2*f3*z[2]*z[4]*z[6]*z[8] + 2*f3*z[2]*z[4]*z[7]^2 + 4*f4*z[2]*z[4]*z[7]*z[8] + 2*z[2]*z[4]*z[8]^2 - 2*f1*f3*z[3]^2*z[5]^2 + 8*f0*z[3]^2*z[5]*z[6] + 8*f1*z[3]^2*z[5]*z[7] + 2*f3*z[3]^2*z[6]*z[8] - 2*f3*z[3]^2*z[7]^2 + 4*f1*z[3]*z[4]*z[5]*z[6] + 8*f2*z[3]*z[4]*z[5]*z[7] + 2*f3*z[3]*z[4]*z[5]*z[8] + 2*f3*z[3]*z[4]*z[6]*z[7] + 4*f4*z[3]*z[4]*z[6]*z[8] + 4*z[3]*z[4]*z[7]*z[8] + 2*z[4]^2*z[6]*z[8],
(-16*f0^2*f4 + 8*f0*f1*f3 - 16*f0*f2^2 + 4*f1^2*f2)*z[1]^2*z[5]^2 + (-16*f0^2 - 8*f0*f2*f3 + 2*f1^2*f3)*z[1]^2*z[5]*z[6] + (-8*f0*f1 - 4*f0*f3^2)*z[1]^2*z[5]*z[7] + (-16*f0*f2 + 4*f1^2)*z[1]^2*z[5]*z[8] - 4*f0*f3*z[1]^2*z[6]*z[8] + 4*f0*f3*z[1]^2*z[7]^2 + (-16*f0^2 - 8*f0*f2*f3 + 2*f1^2*f3)*z[1]*z[2]*z[5]^2 + (-8*f0*f1 - 16*f0*f2*f4 + 4*f1^2*f4)*z[1]*z[2]*z[5]*z[6] + (-8*f0*f3*f4 - 4*f1^2)*z[1]*z[2]*z[5]*z[7] - 8*f0*f3*z[1]*z[2]*z[5]*z[8] + (-8*f0*f2 + 2*f1^2)*z[1]*z[2]*z[6]^2 - 8*f0*f3*z[1]*z[2]*z[6]*z[7] - 8*f0*f4*z[1]*z[2]*z[6]*z[8] - 8*f0*z[1]*z[2]*z[7]*z[8] + (-8*f0*f1 - 4*f0*f3^2)*z[1]*z[3]*z[5]^2 + (-8*f0*f3*f4 - 4*f1^2)*z[1]*z[3]*z[5]*z[6] + (16*f0*f3 - 16*f0*f4^2 - 8*f1*f2)*z[1]*z[3]*z[5]*z[7] + (-8*f0*f4 - 2*f1*f3)*z[1]*z[3]*z[5]*z[8] - 4*f0*f3*z[1]*z[3]*z[6]^2 + (-8*f0*f4 - 2*f1*f3)*z[1]*z[3]*z[6]*z[7] - 4*f1*f4*z[1]*z[3]*z[6]*z[8] - 8*f0*z[1]*z[3]*z[7]^2 - 4*f1*z[1]*z[3]*z[7]*z[8] + (-16*f0*f2 + 4*f1^2)*z[1]*z[4]*z[5]^2 - 8*f0*f3*z[1]*z[4]*z[5]*z[6] + (-8*f0*f4 - 2*f1*f3)*z[1]*z[4]*z[5]*z[7] - 12*f0*z[1]*z[4]*z[5]*z[8] - 4*f0*z[1]*z[4]*z[6]*z[7] - 2*f1*z[1]*z[4]*z[6]*z[8] + (-8*f0*f2 + 2*f1^2)*z[2]^2*z[5]*z[6] - 4*f0*f3*z[2]^2*z[5]*z[7] - 4*f0*z[2]^2*z[6]*z[8] + 4*f0*z[2]^2*z[7]^2 - 8*f0*f3*z[2]*z[3]*z[5]*z[6] + (-8*f0*f4 - 2*f1*f3)*z[2]*z[3]*z[5]*z[7] - 4*f0*z[2]*z[3]*z[5]*z[8] + 4*f0*z[2]*z[3]*z[6]*z[7] - 2*f1*z[2]*z[3]*z[6]*z[8] + 4*f1*z[2]*z[3]*z[7]^2 - 4*f0*f3*z[2]*z[4]*z[5]^2 - 8*f0*f4*z[2]*z[4]*z[5]*z[6] - 4*f1*f4*z[2]*z[4]*z[5]*z[7] - 2*f1*z[2]*z[4]*z[5]*z[8] - 4*f0*z[2]*z[4]*z[6]^2 - 2*f1*z[2]*z[4]*z[6]*z[7] + 4*f0*f3*z[3]^2*z[5]^2 - 8*f0*z[3]^2*z[5]*z[7] + 4*f0*z[3]^2*z[6]^2 + 4*f1*z[3]^2*z[6]*z[7] + 4*f2*z[3]^2*z[7]^2 + 2*f3*z[3]^2*z[7]*z[8] - 8*f0*z[3]*z[4]*z[5]*z[6] - 4*f1*z[3]*z[4]*z[5]*z[7] + 2*f3*z[3]*z[4]*z[7]^2 + 4*f4*z[3]*z[4]*z[7]*z[8] + 2*z[3]*z[4]*z[8]^2 + 2*z[4]^2*z[7]*z[8],
(-16*f0^2*f3 + 16*f0^2*f4^2 + 8*f0*f1*f2 - 8*f0*f1*f3*f4 + 16*f0*f2^2*f4 - 4*f0*f2*f3^2 - 2*f1^3 - 4*f1^2*f2*f4 + f1^2*f3^2)*z[1]^2*z[5]^2 + (16*f0^2*f4 - 8*f0*f1*f3 + 16*f0*f2^2 - 4*f1^2*f2)*z[1]^2*z[5]*z[6] + (16*f0^2 + 8*f0*f2*f3 - 2*f1^2*f3)*z[1]^2*z[5]*z[7] + (16*f0*f2*f4 - 4*f0*f3^2 - 4*f1^2*f4)*z[1]^2*z[5]*z[8] + (8*f0*f2 - 2*f1^2)*z[1]^2*z[6]*z[8] + (-8*f0*f2 + 2*f1^2)*z[1]^2*z[7]^2 + (16*f0^2*f4 - 8*f0*f1*f3 + 16*f0*f2^2 - 4*f1^2*f2)*z[1]*z[2]*z[5]^2 + (16*f0^2 + 8*f0*f2*f3 - 2*f1^2*f3)*z[1]*z[2]*z[5]*z[6] + (8*f0*f1 + 4*f0*f3^2)*z[1]*z[2]*z[5]*z[7] + (16*f0*f2 - 4*f1^2)*z[1]*z[2]*z[5]*z[8] + 4*f0*f3*z[1]*z[2]*z[6]*z[8] - 4*f0*f3*z[1]*z[2]*z[7]^2 + (16*f0^2 + 8*f0*f2*f3 - 2*f1^2*f3)*z[1]*z[3]*z[5]^2 + (8*f0*f1 + 4*f0*f3^2)*z[1]*z[3]*z[5]*z[6] + (-16*f0*f2 + 8*f0*f3*f4 + 8*f1^2)*z[1]*z[3]*z[5]*z[7] + 8*f0*f3*z[1]*z[3]*z[5]*z[8] + 2*f1*f3*z[1]*z[3]*z[6]*z[8] - 2*f1*f3*z[1]*z[3]*z[7]^2 + (16*f0*f2*f4 - 4*f0*f3^2 - 4*f1^2*f4)*z[1]*z[4]*z[5]^2 + (16*f0*f2 - 4*f1^2)*z[1]*z[4]*z[5]*z[6] + 8*f0*f3*z[1]*z[4]*z[5]*z[7] + (8*f0*f4 - 2*f1*f3)*z[1]*z[4]*z[5]*z[8] + 4*f0*z[1]*z[4]*z[6]*z[8] - 4*f0*z[1]*z[4]*z[7]^2 + (-4*f0*f2 + f1^2)*z[2]^2*z[6]^2 - 4*f0*f3*z[2]^2*z[6]*z[7] - 4*f0*f4*z[2]^2*z[7]^2 - 4*f0*z[2]^2*z[7]*z[8] - 4*f0*f3*z[2]*z[3]*z[6]^2 + (-8*f0*f4 - 2*f1*f3)*z[2]*z[3]*z[6]*z[7] - 4*f0*z[2]*z[3]*z[6]*z[8] + (-4*f0 - 4*f1*f4)*z[2]*z[3]*z[7]^2 - 4*f1*z[2]*z[3]*z[7]*z[8] + (8*f0*f2 - 2*f1^2)*z[2]*z[4]*z[5]^2 + 4*f0*f3*z[2]*z[4]*z[5]*z[6] + 2*f1*f3*z[2]*z[4]*z[5]*z[7] + 4*f0*z[2]*z[4]*z[5]*z[8] - 4*f0*z[2]*z[4]*z[6]*z[7] - 2*f1*z[2]*z[4]*z[7]^2 + (-8*f0*f2 + 2*f1^2)*z[3]^2*z[5]^2 - 4*f0*f3*z[3]^2*z[5]*z[6] - 2*f1*f3*z[3]^2*z[5]*z[7] - 4*f0*z[3]^2*z[5]*z[8] - 4*f0*f4*z[3]^2*z[6]^2 + (-4*f0 - 4*f1*f4)*z[3]^2*z[6]*z[7] - 2*f1*z[3]^2*z[6]*z[8] + (-2*f1 - 4*f2*f4 + f3^2)*z[3]^2*z[7]^2 - 4*f2*z[3]^2*z[7]*z[8] - 4*f0*z[3]*z[4]*z[6]^2 - 4*f1*z[3]*z[4]*z[6]*z[7] - 4*f2*z[3]*z[4]*z[7]^2 - 2*f3*z[3]*z[4]*z[7]*z[8] + z[4]^2*z[8]^2
]
]
> 
> //we check that BB[1,*] and BB[*,1] all vanish when evaluated at
> //a,b. As argued in the paper, this verifies the claim in Prop. 2.4.
> [IsDivisibleBy(Evaluate(BB[1,i],a cat b),Kdeq): i in [1..4]];
[ true, true, true, true ]
> [IsDivisibleBy(Evaluate(BB[i,1],a cat b),Kdeq): i in [1..4]];
[ true, true, true, true ]
> 

Total time: 0.480 seconds, Total memory usage: 83.00MB


==> anc/igusa.m <==
//igusa.m
//
// Nils Bruin and Avinash Kulkarni
// September 2, 2023
//
// In support of "On (2,2)-decomposable genus 4 Jacobians", Section 7
//
//In this file we consider the Igusa quartic I4 together with an automorphism
//sigma. We analyse the locus of points a such that a lies in the tangent space
//at sigma(a). We remove the fixed locus of sigma as well as the locus corresponding
//to product elliptic surfaces and check that for some sigma nothing remains,
//whereas for most other sigma, the remaining locus is irreducible.
//
//The exception is sigma = (1,2)(3,4), where we find that a lies in the tangent space
//at sigma(a) if and only if sigma(a) lies in the tangent space at a.

SetColumns(0);
SetEchoInput(true);

P4<x0,x1,x2,x3,x4>:=ProjectiveSpace(Rationals(),4);
x5:=-x0-x1-x2-x3-x4;
x:=[x0,x1,x2,x3,x4,x5];
s1:=&+[x[i]: i in [1..6]];
s2:=&+[x[i]^2: i in [1..6]];
s4:=&+[x[i]^4: i in [1..6]];
F:=s2^2-4*s4;
I4:=Scheme(P4,F);
S6:=Sym(6);
synthemes:=Orbit(S6,{{1,2},{3,4},{5,6}});
synthemes:=[[Setseq(s): s in L]: L in synthemes];
L:=[Scheme(P4,[x[i[1]]-x[i[2]]: i in s]): s in synthemes];
partition33:=Orbit(S6,{{1,2,3},{4,5,6}});
E:=[ReducedSubscheme(Scheme(I4,[&+[x[i]:i in t]: t in s])):s in partition33];
sigmas:=[c[3]: c in ConjugacyClasses(S6)];
sigmamaps:=[map<I4->I4|[x[i^sigma]: i in [1..5]]>: sigma in sigmas];
polar:=func<F,a,b| &+[Evaluate(Derivative(F,i),a)*b[i] : i in [1..#a]]>;

function sigma_locus(sigma)
	a:=x[1..5];
	b:=[x[i^sigma]: i in [1..5]];
	G:=polar(F,a,b);
	fixed:=Scheme(I4,[g: g in Minors(Matrix([a,b]),2)| g ne 0]);
	locus:=Scheme(I4,G);
	locus:=Complement(locus,fixed);
	for e in E do
		locus:=Complement(locus,e);
	end for;
	return locus;
end function;

sigma:=sigmas[1];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
assert Dimension(locus) eq -1;

sigma:=sigmas[2];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
assert Dimension(locus) eq -1;

sigma:=sigmas[3];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
assert Dimension(locus) eq -1;

sigma:=sigmas[4];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
a:=x[1..5];
b:=DefiningPolynomials(sigmamaps[4]);
G2:=polar(F,b,a);
assert Scheme(locus,G2) eq locus;

sigma:=sigmas[5];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
assert Dimension(locus) eq 2 and IsIrreducible(locus);
assert #[p: p in PointSearch(locus,50)| IsNonsingular(p)] gt 0;

sigma:=sigmas[6];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
assert Dimension(locus) eq 2 and IsIrreducible(locus);
assert #[p: p in PointSearch(locus,10)| IsNonsingular(p)] gt 0;

sigma:=sigmas[7];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
assert Dimension(locus) eq 2 and IsIrreducible(locus);
assert #[p: p in PointSearch(locus,10)| IsNonsingular(p)] gt 0;

sigma:=sigmas[8];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
assert Dimension(locus) eq 2 and IsIrreducible(locus);
assert #[p: p in PointSearch(locus,20)| IsNonsingular(p)] gt 0;

sigma:=sigmas[9];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
assert Dimension(locus) eq 2 and IsIrreducible(locus);
assert #[p: p in PointSearch(locus,50)| IsNonsingular(p)] gt 0;

sigma:=sigmas[10];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
assert Dimension(locus) eq 2 and IsIrreducible(locus);
assert #[p: p in PointSearch(locus,10)| IsNonsingular(p)] gt 0;

sigma:=sigmas[11];
locus:=sigma_locus(sigma);
print <sigma,Dimension(locus),Degree(locus)>;
assert Dimension(locus) eq 2 and IsIrreducible(locus);
assert #[p: p in PointSearch(locus,10)| IsNonsingular(p)] gt 0;


==> anc/igusa.out <==
Magma V2.26-12    ********************************     [Seed = 1590221048]
Type ? for help.  Type <Ctrl>-D to quit.
> 
> P4<x0,x1,x2,x3,x4>:=ProjectiveSpace(Rationals(),4);
> x5:=-x0-x1-x2-x3-x4;
> x:=[x0,x1,x2,x3,x4,x5];
> s1:=&+[x[i]: i in [1..6]];
> s2:=&+[x[i]^2: i in [1..6]];
> s4:=&+[x[i]^4: i in [1..6]];
> F:=s2^2-4*s4;
> I4:=Scheme(P4,F);
> S6:=Sym(6);
> synthemes:=Orbit(S6,{{1,2},{3,4},{5,6}});
> synthemes:=[[Setseq(s): s in L]: L in synthemes];
> L:=[Scheme(P4,[x[i[1]]-x[i[2]]: i in s]): s in synthemes];
> partition33:=Orbit(S6,{{1,2,3},{4,5,6}});
> E:=[ReducedSubscheme(Scheme(I4,[&+[x[i]:i in t]: t in s])):s in partition33];
> sigmas:=[c[3]: c in ConjugacyClasses(S6)];
> sigmamaps:=[map<I4->I4|[x[i^sigma]: i in [1..5]]>: sigma in sigmas];
> polar:=func<F,a,b| &+[Evaluate(Derivative(F,i),a)*b[i] : i in [1..#a]]>;
> 
> function sigma_locus(sigma)
function> 	a:=x[1..5];
function> 	b:=[x[i^sigma]: i in [1..5]];
function> 	G:=polar(F,a,b);
function> 	fixed:=Scheme(I4,[g: g in Minors(Matrix([a,b]),2)| g ne 0]);
function> 	locus:=Scheme(I4,G);
function> 	locus:=Complement(locus,fixed);
function> 	for e in E do
function|for> 		locus:=Complement(locus,e);
function|for> 	end for;
function> 	return locus;
function> end function;
> 
> sigma:=sigmas[1];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<Id(S6), -1, 0>
> assert Dimension(locus) eq -1;
> 
> sigma:=sigmas[2];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<(1, 2)(3, 4)(5, 6), -1, 0>
> assert Dimension(locus) eq -1;
> 
> sigma:=sigmas[3];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<(1, 2), -1, 0>
> assert Dimension(locus) eq -1;
> 
> sigma:=sigmas[4];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<(1, 2)(3, 4), 2, 12>
> a:=x[1..5];
> b:=DefiningPolynomials(sigmamaps[4]);
> G2:=polar(F,b,a);
> assert Scheme(locus,G2) eq locus;
> 
> sigma:=sigmas[5];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<(1, 2, 3)(4, 5, 6), 2, 12>
> assert Dimension(locus) eq 2 and IsIrreducible(locus);
> assert #[p: p in PointSearch(locus,50)| IsNonsingular(p)] gt 0;
> 
> sigma:=sigmas[6];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<(1, 2, 3), 2, 14>
> assert Dimension(locus) eq 2 and IsIrreducible(locus);
> assert #[p: p in PointSearch(locus,10)| IsNonsingular(p)] gt 0;
> 
> sigma:=sigmas[7];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<(1, 2, 3, 4)(5, 6), 2, 12>
> assert Dimension(locus) eq 2 and IsIrreducible(locus);
> assert #[p: p in PointSearch(locus,10)| IsNonsingular(p)] gt 0;
> 
> sigma:=sigmas[8];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<(1, 2, 3, 4), 2, 16>
> assert Dimension(locus) eq 2 and IsIrreducible(locus);
> assert #[p: p in PointSearch(locus,20)| IsNonsingular(p)] gt 0;
> 
> sigma:=sigmas[9];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<(1, 2, 3, 4, 5), 2, 16>
> assert Dimension(locus) eq 2 and IsIrreducible(locus);
> assert #[p: p in PointSearch(locus,50)| IsNonsingular(p)] gt 0;
> 
> sigma:=sigmas[10];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<(1, 2, 3, 4, 5, 6), 2, 14>
> assert Dimension(locus) eq 2 and IsIrreducible(locus);
> assert #[p: p in PointSearch(locus,10)| IsNonsingular(p)] gt 0;
> 
> sigma:=sigmas[11];
> locus:=sigma_locus(sigma);
> print <sigma,Dimension(locus),Degree(locus)>;
<(1, 2, 3)(4, 5), 2, 14>
> assert Dimension(locus) eq 2 and IsIrreducible(locus);
> assert #[p: p in PointSearch(locus,10)| IsNonsingular(p)] gt 0;

Total time: 20.509 seconds, Total memory usage: 32.09MB

